Architectures for Multinode Superconducting Quantum Computers

Many proposals to scale quantum technology rely on modular or distributed designs where individual quantum processors, called nodes, are linked together to form one large multinode quantum computer (MNQC). One scalable method to construct an MNQC is using superconducting quantum systems with optical interconnects. However, a limiting factor of these machines will be internode gates, which may be two to three orders of magnitude noisier and slower than local operations. Surmounting the limitations of internode gates will require a range of techniques, including improvements in entanglement generation, the use of entanglement distillation, and optimized software and compilers, and it remains unclear how improvements to these components interact to affect overall system performance, what performance from each is required, or even how to quantify the performance of each. In this paper, we employ a `co-design' inspired approach to quantify overall MNQC performance in terms of hardware models of internode links, entanglement distillation, and local architecture. In the case of superconducting MNQCs with microwave-to-optical links, we uncover a tradeoff between entanglement generation and distillation that threatens to degrade performance. We show how to navigate this tradeoff, lay out how compilers should optimize between local and internode gates, and discuss when noisy quantum links have an advantage over purely classical links. Using these results, we introduce a roadmap for the realization of early MNQCs which illustrates potential improvements to the hardware and software of MNQCs and outlines criteria for evaluating the landscape, from progress in entanglement generation and quantum memory to dedicated algorithms such as distributed quantum phase estimation. While we focus on superconducting devices with optical interconnects, our approach is general across MNQC implementations.

==> figures/Section6Figures/em_cc_comparison.m <==


F_array = [.95, .999];
filename = "futurem2o_qcpa";

max_gates = 150;
d=4;
n_gates = 128;

figure(1); clf;
gamma_cc=4;
cc_gates = gamma_cc.^(1:max_gates);
semilogy((cc_gates), '-r', 'LineWidth', 2)
hold on

for F_iter = 1:length(F_array)
    F = F_array(F_iter);

    gamma_em = ((d^2*F-1)/(d^2-1))^((-4*(d^2-1)/(d^2)));
    em_gates = gamma_em.^(1:max_gates);
    semilogy((em_gates), '--b', 'LineWidth', 2)

end


semilogy([128, 128], [1, 10^100], '--', 'color',[0 0.7 0], 'LineWidth', 2);
%semilogy([40, 40], [1, 10^100], '--', 'color',[0 0.7 0], 'LineWidth', 2);
set(gca, 'LineWidth', 2)
grid on
shg;

xlabel('Number of Internode Gates', 'FontName', 'Arial', 'FontSize', 20)
ylabel('Circuit Executions Required', 'FontName', 'Arial', 'FontSize', 20)
set(gca,'FontSize',20, 'FontName', 'Arial')

legend('Error Mitigated Quantum', 'Circuit Cutting')

saveas(gcf,filename,'epsc')



% gamma_em_2 = ((d^2*F2-1)/(d^2-1))^((-4*(d^2-1)/(d^2)))
% gamma_em_3 = ((d^2*F3-1)/(d^2-1))^((-4*(d^2-1)/(d^2)))
% gamma_em_4 = ((d^2*F4-1)/(d^2-1))^((-4*(d^2-1)/(d^2)))
% 
% 
% 
% 
% em_gates = gamma_em.^(1:max_gates);
% em_gates_2 = gamma_em_2.^(1:max_gates);
% em_gates_3 = gamma_em_3.^(1:max_gates);
% em_gates_4 = gamma_em_4.^(1:max_gates);
% 
% 
% 
% 
% hold on
% 
% semilogy((em_gates_2), '--b', 'LineWidth', 2)
% semilogy((em_gates_3), '--b', 'LineWidth', 2)
% semilogy((em_gates_4), '--b', 'LineWidth', 2)


